3DGS.zip: A survey on 3D Gaussian Splatting Compression Methods

3D Gaussian Splatting (3DGS) has emerged as a cutting-edge technique for real-time radiance field rendering, offering state-of-the-art performance in terms of both quality and speed. 3DGS models a scene as a collection of three-dimensional Gaussians, with additional attributes optimized to conform to the scene's geometric and visual properties. Despite its advantages in rendering speed and image fidelity, 3DGS is limited by its significant storage and memory demands. These high demands make 3DGS impractical for mobile devices or headsets, reducing its applicability in important areas of computer graphics. To address these challenges and advance the practicality of 3DGS, this survey provides a comprehensive and detailed examination of compression and compaction techniques developed to make 3DGS more efficient. We classify existing methods into two categories: compression, which focuses on reducing file size, and compaction, which aims to minimize the number of Gaussians. Both methods aim to maintain or improve quality, each by minimizing its respective attribute: file size for compression and Gaussian count for compaction. We introduce the basic mathematical concepts underlying the analyzed methods, as well as key implementation details and design choices. Our report thoroughly discusses similarities and differences among the methods, as well as their respective advantages and disadvantages. We establish a consistent framework for comparing the surveyed methods based on key performance metrics and datasets. Specifically, since these methods have been developed in parallel and over a short period of time, currently, no comprehensive comparison exists. This survey, for the first time, presents a unified framework to evaluate 3DGS compression techniques. We maintain a website that will be regularly updated with emerging methods: https://w-m.github.io/3dgs-compression-survey/ .

==> Images/mipnerf360/resizenotebook.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/kitchen.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/counter.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/bonsai.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/room.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/flowers.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/stump.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/garden.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/bycicle.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/treehill.JPG\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "from PIL import Image\n",
    "\n",
    "# Set the directories you want to process\n",
    "# directories = [\"/home/corona/surveycomprpaper_samples/deepBlending\", \"/home/corona/surveycomprpaper_samples/tandt\"]\n",
    "dirs = [\"/home/corona/surveycomprpaper_samples/mipnerf360\"]\n",
    "# Define the size you want to resize the images to\n",
    "size = (512, 512)\n",
    "\n",
    "for directory in dirs:\n",
    "    # Loop through each file in the directory\n",
    "    for filename in os.listdir(directory):\n",
    "        # Check if the file is an image (you can expand this list if needed)\n",
    "        if filename.lower().endswith(('.png', '.jpg', '.jpeg', '.gif', '.bmp')):\n",
    "            # Construct full file path\n",
    "            file_path = os.path.join(directory, filename)\n",
    "\n",
    "            # Open and resize the image\n",
    "            with Image.open(file_path) as img:\n",
    "                #img = img.resize(size, Image.ANTIALIAS)\n",
    "                img.thumbnail(size, Image.Resampling.LANCZOS)\n",
    "                # Save the resized image (you may want to overwrite or save to a new file)\n",
    "                img.save(file_path[:-4]+\"resized.JPG\")\n",
    "\n",
    "            print(f'Resized: {file_path}')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Latex imgs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " dir /home/corona/surveycomprpaper_samples/latex/deepBlending, img: playroom.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/deepBlending, img: dr_j.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/tandt, img: truck.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/tandt, img: train.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/mipnerf360, img: counter.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/mipnerf360, img: bonsai.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/mipnerf360, img: room.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/mipnerf360, img: garden.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/mipnerf360, img: stump.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/mipnerf360, img: kitchen.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/mipnerf360, img: bycicle.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/mipnerf360, img: flowers.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n",
      " dir /home/corona/surveycomprpaper_samples/latex/mipnerf360, img: treehill.jpg, shape: (337, 512, 3), aspect ratio: 1.5192878338278932\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import cv2\n",
    "new_height = 512\n",
    "# Set the directories you want to process\n",
    "dirs = [\"/home/corona/surveycomprpaper_samples/latex/deepBlending\", \"/home/corona/surveycomprpaper_samples/latex/tandt\", \"/home/corona/surveycomprpaper_samples/latex/mipnerf360\"]\n",
    "#dirs = [\"/home/corona/surveycomprpaper_samples/mipnerf360\"]\n",
    "for directory in dirs:\n",
    "    # Loop through each file in the directory\n",
    "    for filename in os.listdir(directory):\n",
    "        # Check if the file is an img (you can expand this list if needed)\n",
    "        if filename.lower().endswith(('.png', '.jpg', '.jpeg', '.gif', '.bmp')):\n",
    "            # Construct full file path\n",
    "            file_path = os.path.join(directory, filename)\n",
    "        img = cv2.imread(file_path, cv2.IMREAD_UNCHANGED)\n",
    "        print(f\" dir {directory}, img: {filename}, shape: {img.shape}, aspect ratio: {img.shape[1]/img.shape[0]}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Resized 337 x 512:  dir /home/corona/surveycomprpaper_samples/deepBlending, shape: (337, 512, 3) <br>\n",
    " dir /home/corona/surveycomprpaper_samples/tandt, shape: (337, 512, 3) <br>\n",
    " dir /home/corona/surveycomprpaper_samples/mipnerf360, shape: (337, 512, 3) <br>\n",
    " dir /home/corona/surveycomprpaper_samples/synthNerf, shape: (512, 512, 3) <br>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " dir /home/corona/surveycomprpaper_samples/original/deepBlending, img: playroom.jpg, shape: (832, 1264, 3), aspect ratio: 1.5192307692307692\n",
      " dir /home/corona/surveycomprpaper_samples/original/deepBlending, img: dr_j.jpg, shape: (876, 1332, 3), aspect ratio: 1.5205479452054795\n",
      " dir /home/corona/surveycomprpaper_samples/original/tandt, img: truck.jpg, shape: (546, 979, 3), aspect ratio: 1.793040293040293\n",
      " dir /home/corona/surveycomprpaper_samples/original/tandt, img: train.jpg, shape: (545, 980, 3), aspect ratio: 1.798165137614679\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: kitchen.JPG, shape: (1039, 1558, 3), aspect ratio: 1.4995187680461983\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: counter.JPG, shape: (1038, 1558, 3), aspect ratio: 1.5009633911368014\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: resizenotebook.ipynb, shape: (1038, 1558, 3), aspect ratio: 1.5009633911368014\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: bonsai.JPG, shape: (1039, 1559, 3), aspect ratio: 1.5004812319538017\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: room.JPG, shape: (1038, 1557, 3), aspect ratio: 1.5\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: flowers.JPG, shape: (1656, 2513, 3), aspect ratio: 1.517512077294686\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: stump.JPG, shape: (1650, 2489, 3), aspect ratio: 1.5084848484848485\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: garden.JPG, shape: (1681, 2594, 3), aspect ratio: 1.5431290898274836\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: bycicle.JPG, shape: (1643, 2473, 3), aspect ratio: 1.505173463177115\n",
      " dir /home/corona/surveycomprpaper_samples/original/mipnerf360, img: treehill.JPG, shape: (832, 1267, 3), aspect ratio: 1.5228365384615385\n",
      " dir /home/corona/surveycomprpaper_samples/original/synthNerf, img: lego.png, shape: (800, 800, 4), aspect ratio: 1.0\n",
      " dir /home/corona/surveycomprpaper_samples/original/synthNerf, img: ship.png, shape: (800, 800, 4), aspect ratio: 1.0\n",
      " dir /home/corona/surveycomprpaper_samples/original/synthNerf, img: chair.png, shape: (800, 800, 4), aspect ratio: 1.0\n",
      " dir /home/corona/surveycomprpaper_samples/original/synthNerf, img: materials.png, shape: (800, 800, 4), aspect ratio: 1.0\n",
      " dir /home/corona/surveycomprpaper_samples/original/synthNerf, img: drums.png, shape: (800, 800, 4), aspect ratio: 1.0\n",
      " dir /home/corona/surveycomprpaper_samples/original/synthNerf, img: hotdogs.png, shape: (800, 800, 4), aspect ratio: 1.0\n",
      " dir /home/corona/surveycomprpaper_samples/original/synthNerf, img: ficus.png, shape: (800, 800, 4), aspect ratio: 1.0\n",
      " dir /home/corona/surveycomprpaper_samples/original/synthNerf, img: mic.png, shape: (800, 800, 4), aspect ratio: 1.0\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import cv2\n",
    "new_height = 512\n",
    "# Set the directories you want to process\n",
    "dirs = [\"/home/corona/surveycomprpaper_samples/original/deepBlending\", \"/home/corona/surveycomprpaper_samples/original/tandt\", \"/home/corona/surveycomprpaper_samples/original/mipnerf360\", \"/home/corona/surveycomprpaper_samples/original/synthNerf\"]\n",
    "#dirs = [\"/home/corona/surveycomprpaper_samples/mipnerf360\"]\n",
    "for directory in dirs:\n",
    "    # Loop through each file in the directory\n",
    "    for filename in os.listdir(directory):\n",
    "        # Check if the file is an img (you can expand this list if needed)\n",
    "        if filename.lower().endswith(('.png', '.jpg', '.jpeg', '.gif', '.bmp')):\n",
    "            # Construct full file path\n",
    "            file_path = os.path.join(directory, filename)\n",
    "        img = cv2.imread(file_path, cv2.IMREAD_UNCHANGED)\n",
    "        print(f\" dir {directory}, img: {filename}, shape: {img.shape}, aspect ratio: {img.shape[1]/img.shape[0]}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Shape[1] = w, shape[0] = h"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Resize with cv2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "474.5"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "949/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "original dim (832, 1264, 3), resized dim: (416, 632) and aspect ratio original 1.5192307692307692, resized 1.5192307692307692\n",
      "(416, 632, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/deepBlending/playroom.jpg\n",
      "original dim (876, 1332, 3), resized dim: (438, 666) and aspect ratio original 1.5205479452054795, resized 1.5205479452054795\n",
      "(438, 666, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/deepBlending/dr_j.jpg\n",
      "original dim (546, 979, 3), resized dim: (273, 489) and aspect ratio original 1.793040293040293, resized 1.7912087912087913\n",
      "(273, 489, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/tandt/truck.jpg\n",
      "original dim (545, 980, 3), resized dim: (272, 490) and aspect ratio original 1.798165137614679, resized 1.8014705882352942\n",
      "(272, 490, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/tandt/train.jpg\n",
      "original dim (1039, 1558, 3), resized dim: (519, 779) and aspect ratio original 1.4995187680461983, resized 1.5009633911368014\n",
      "(519, 779, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/kitchen.JPG\n",
      "original dim (1038, 1558, 3), resized dim: (519, 779) and aspect ratio original 1.5009633911368014, resized 1.5009633911368014\n",
      "(519, 779, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/counter.JPG\n",
      "original dim (1038, 1558, 3), resized dim: (519, 779) and aspect ratio original 1.5009633911368014, resized 1.5009633911368014\n",
      "(519, 779, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/counter.JPG\n",
      "original dim (1039, 1559, 3), resized dim: (519, 779) and aspect ratio original 1.5004812319538017, resized 1.5009633911368014\n",
      "(519, 779, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/bonsai.JPG\n",
      "original dim (1038, 1557, 3), resized dim: (519, 778) and aspect ratio original 1.5, resized 1.4990366088631986\n",
      "(519, 778, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/room.JPG\n",
      "original dim (1656, 2513, 3), resized dim: (828, 1256) and aspect ratio original 1.517512077294686, resized 1.5169082125603865\n",
      "(828, 1256, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/flowers.JPG\n",
      "original dim (1650, 2489, 3), resized dim: (825, 1244) and aspect ratio original 1.5084848484848485, resized 1.5078787878787878\n",
      "(825, 1244, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/stump.JPG\n",
      "original dim (1681, 2594, 3), resized dim: (840, 1297) and aspect ratio original 1.5431290898274836, resized 1.5440476190476191\n",
      "(840, 1297, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/garden.JPG\n",
      "original dim (1643, 2473, 3), resized dim: (821, 1236) and aspect ratio original 1.505173463177115, resized 1.5054811205846528\n",
      "(821, 1236, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/bycicle.JPG\n",
      "original dim (832, 1267, 3), resized dim: (416, 633) and aspect ratio original 1.5228365384615385, resized 1.5216346153846154\n",
      "(416, 633, 3)\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/treehill.JPG\n",
      "original dim (800, 800, 4), resized dim: (400, 400) and aspect ratio original 1.0, resized 1.0\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/lego.png\n",
      "original dim (800, 800, 4), resized dim: (400, 400) and aspect ratio original 1.0, resized 1.0\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/ship.png\n",
      "original dim (800, 800, 4), resized dim: (400, 400) and aspect ratio original 1.0, resized 1.0\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/chair.png\n",
      "original dim (800, 800, 4), resized dim: (400, 400) and aspect ratio original 1.0, resized 1.0\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/materials.png\n",
      "original dim (800, 800, 4), resized dim: (400, 400) and aspect ratio original 1.0, resized 1.0\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/drums.png\n",
      "original dim (800, 800, 4), resized dim: (400, 400) and aspect ratio original 1.0, resized 1.0\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/hotdogs.png\n",
      "original dim (800, 800, 4), resized dim: (400, 400) and aspect ratio original 1.0, resized 1.0\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/ficus.png\n",
      "original dim (800, 800, 4), resized dim: (400, 400) and aspect ratio original 1.0, resized 1.0\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/mic.png\n"
     ]
    }
   ],
   "source": [
    "import cv2\n",
    "import os\n",
    "import numpy as np\n",
    "dirs = [\"/home/corona/surveycomprpaper_samples/deepBlending\", \"/home/corona/surveycomprpaper_samples/tandt\", \"/home/corona/surveycomprpaper_samples/mipnerf360\", \"/home/corona/surveycomprpaper_samples/synthNerf\"]\n",
    "# Define the size you want to resize the imgs to\n",
    "size = (512, 512)\n",
    "new_width = 512\n",
    "scale = 0.5\n",
    "for directory in dirs:\n",
    "    # Loop through each file in the directory\n",
    "    for filename in os.listdir(directory):\n",
    "        # Check if the file is an img (you can expand this list if needed)\n",
    "        if filename.lower().endswith(('.png', '.jpg', '.jpeg', '.gif', '.bmp')):\n",
    "            # Construct full file path\n",
    "            file_path = os.path.join(directory, filename)\n",
    "        # Open and resize the img\n",
    "        img = cv2.imread(file_path, cv2.IMREAD_UNCHANGED)\n",
    "\n",
    "        height = img.shape[0]\n",
    "        width = img.shape[1]\n",
    "        aspect_ratio = img.shape[1]/img.shape[0]\n",
    "        new_height = int(height*scale)\n",
    "        new_width = int(width*scale)\n",
    "        \"\"\"\"\n",
    "        aspect_ratio = new_width / float(width)\n",
    "        dim = (new_width, int(height * aspect_ratio))\n",
    "        aspect_ratio = img.shape[1]/img.shape[0]\n",
    "        new_height = int(new_width/aspect_ratio)\n",
    "        \"\"\"\n",
    "        resized_dim = (new_height, new_width)\n",
    "        print(f\"original dim {img.shape}, resized dim: {resized_dim} and aspect ratio original {aspect_ratio}, resized {resized_dim[1]/resized_dim[0]}\")\n",
    "        break\n",
    "        if \"synthNerf\" in directory:\n",
    "            # Check if the img has an alpha channel\n",
    "            if img.shape[2] == 4:\n",
    "                # Split the img into the BGR channels and the alpha channel\n",
    "                bgr = img[:, :, :3]  # BGR channels\n",
    "                alpha = img[:, :, 3]  # Alpha channel\n",
    "\n",
    "                # Create a white background img of the same size\n",
    "                white_background = np.ones_like(bgr, dtype=np.uint8) * 255\n",
    "\n",
    "                # Combine the BGR img and the white background using the alpha channel as the mask\n",
    "                alpha_normalized = alpha[:, :, np.newaxis] / 255.0  # Normalize alpha to be between 0 and 1\n",
    "                img_with_white_background = cv2.convertScaleAbs(bgr * alpha_normalized + white_background * (1 - alpha_normalized))\n",
    "\n",
    "                # Save or display the result\n",
    "                # cv2.imwrite('img_with_white_background.png', img_with_white_background)\n",
    "            else:\n",
    "                print(\"The img doesn't have an alpha channel.\")\n",
    "            resized_im = cv2.resize(img_with_white_background, resized_dim, interpolation=cv2.INTER_AREA)\n",
    "        else:\n",
    "            resized_im = cv2.resize(img, (resized_dim[1], resized_dim[0]), interpolation=cv2.INTER_AREA)\n",
    "            print(resized_im.shape)\n",
    "        # Save the resized img (you may want to overwrite or save to a new file)\n",
    "        cv2.imwrite(file_path[:-4]+\".jpg\", resized_im)\n",
    "\n",
    "        print(f'Resized: {file_path}')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/kitchen.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/counter.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/counter.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/bonsai.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/room.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/flowers.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/stump.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/garden.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/bycicle.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/mipnerf360/treehill.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/lego.png\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/ship.png\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/chair.png\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/materials.png\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/drums.png\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/hotdogs.png\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/ficus.png\n",
      "Resized: /home/corona/surveycomprpaper_samples/synthNerf/mic.png\n",
      "Resized: /home/corona/surveycomprpaper_samples/deepBlending/dr_j.JPG\n",
      "Resized: /home/corona/surveycomprpaper_samples/deepBlending/playroom.jpg\n",
      "Resized: /home/corona/surveycomprpaper_samples/tandt/truck.jpg\n",
      "Resized: /home/corona/surveycomprpaper_samples/tandt/train.jpg\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import cv2\n",
    "from PIL import Image\n",
    "\n",
    "# Set the directories you want to process\n",
    "# dirs = [\"/home/corona/surveycomprpaper_samples/mipnerf360\", \"/home/corona/surveycomprpaper_samples/synthNerf\",\"/home/corona/surveycomprpaper_samples/deepBlending\", \"/home/corona/surveycomprpaper_samples/tandt\"]\n",
    "dirs = [\"/home/corona/surveycomprpaper_samples/synthNerf\"]\n",
    "# Define the size you want to resize the images to\n",
    "size = (512, 337)\n",
    "\n",
    "for directory in dirs:\n",
    "    # Loop through each file in the directory\n",
    "    for filename in os.listdir(directory):\n",
    "        # Check if the file is an image (you can expand this list if needed)\n",
    "        if filename.lower().endswith(('.png', '.jpg', '.jpeg', '.gif', '.bmp')):\n",
    "            # Construct full file path\n",
    "            file_path = os.path.join(directory, filename)\n",
    "\n",
    "            # Open and resize the image\n",
    "        img = cv2.imread(file_path)\n",
    "        resized_im = cv2.resize(img, size, interpolation=cv2.INTER_LINEAR)\n",
    "        # Save the resized image (you may want to overwrite or save to a new file)\n",
    "        cv2.imwrite(file_path[:-4]+\".jpg\", resized_im)\n",
    "\n",
    "        print(f'Resized: {file_path}')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "2dgaussian_shader",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

